ASNets: Deep Learning for Generalised Planning

In this paper, we discuss the learning of generalised policies for probabilistic and classical planning problems using Action Schema Networks (ASNets). The ASNet is a neural network architecture that exploits the relational structure of (P)PDDL planning problems to learn a common set of weights that can be applied to any problem in a domain. By mimicking the actions chosen by a traditional, non-learning planner on a handful of small problems in a domain, ASNets are able to learn a generalised reactive policy that can quickly solve much larger instances from the domain. This work extends the ASNet architecture to make it more expressive, while still remaining invariant to a range of symmetries that exist in PPDDL problems. We also present a thorough experimental evaluation of ASNets, including a comparison with heuristic search planners on seven probabilistic and deterministic domains, an extended evaluation on over 18,000 Blocksworld instances, and an ablation study. Finally, we show that sparsity-inducing regularisation can produce ASNets that are compact enough for humans to understand, yielding insights into how the structure of ASNets allows them to generalise across a domain.

==> code-samples/compile_to_tex.sh <==
#!/bin/bash

set -e

STYLE=default
echo "Writing style files for style '$STYLE' to style.tex"
echo "(Pygments also requires the 'fancyvrb' and 'color' packages)"
pygmentize -S "$STYLE" -f latex >> "style.tex"

for pddl_file in *.pddl; do
    tex_file="$(basename "$pddl_file" .pddl)".tex
    echo "Rendering '$pddl_file' to '$tex_file'"
    pygmentize -f latex -l ppddl -o "$tex_file" "$pddl_file"
done

echo "Done!"


==> make_arxiv.sh <==
#!/bin/bash

set -e

# Make an arxiv submission
echo "Building document to get a .blg file"
latexmk -pdf main.tex

rm -rf arxiv && mkdir -p arxiv
git archive -o arxiv.tar.gz master
tar xvf arxiv.tar.gz -C arxiv
# remove; will re-create later
rm arxiv.tar.gz
pushd arxiv
# arxiv complains about .gitignore
rm .gitignore
# don't want own remarks in there
find -maxdepth 1 \( -name '*.md' -or -name '*.txt' \) -delete
# remove ":" in the .json names, since arxiv doesn't like it
rename -v 's/:/_/g' **/**/*.json
# copy in the .bbl
cp ../*.bbl ./
popd
tar -czvf arxiv.tar.gz arxiv/
rm -rf arxiv
echo "Done, check arxiv.tar.gz"


==> results/ablation_plot.sh <==
#!/bin/bash

# Horrible command to make huge ablation plots

set -e

TIMEOUT=10800
python3 -m asnets.scripts.ablation_coverage_plot --timeout $TIMEOUT \
        --dom-alias prob_blocksworld PBW --dom-alias triangle_tireworld TTW \
        --dom-alias cosanostra CN --dom-alias det_blocksworld BW \
        --dom-alias det_gold_miner GM --dom-alias det_matching_bw_custom MBW \
        --dom-alias ex_blocksworld ExBW \
        --dom-max-size triangle_tireworld 20 \
        "ASNets":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.cosanostra-experiments.actprop_1l_h_add-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.cosanostra-experiments.actprop_3l_h_add-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.ex_blocksworld-experiments.actprop_1l_h_add-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.ex_blocksworld-experiments.actprop_3l_h_add-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.prob_blocksworld-experiments.actprop_1l_h_add-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.prob_blocksworld-experiments.actprop_3l_h_add-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.triangle_tireworld-experiments.actprop_1l_h_add-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.triangle_tireworld-experiments.actprop_3l_h_add-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.det_blocksworld-experiments.actprop_1l_fd-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.det_blocksworld-experiments.actprop_3l_fd-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.det_gold_miner-experiments.actprop_1l_fd-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.det_gold_miner-experiments.actprop_3l_fd-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
        "ASNets":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd-2019-07-18.json \
        "Mixed pooling":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_old_style_pool-2020-01-24.json \
        "No skip conn.":asnets-extra-ablations/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_skip-2019-07-30.json \
        "One layer":asnets-extra-ablations/results-experiments.det_matching_bw_custom-experiments.actprop_1l_fd-2019-07-30.json \
        "Three layers":asnets-extra-ablations/results-experiments.det_matching_bw_custom-experiments.actprop_3l_fd-2019-07-30.json \
        "No history":asnets-extra-ablations/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_history-2019-07-30.json \
        "No LM-cut":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_lmcut-2019-07-18.json \
        "No LM-cut or hist.":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json


==> results/convert_pres_results_to_png.sh <==
#!/bin/bash

# Convert presentation results to .png files & put them all in a pres-results/
# folder. Need to run makeplot_jair.sh first.

set -e

mkdir -p pres-results
cp {det,prob}-figures/*-pres.pdf pres-results/
for file_name in pres-results/*.pdf; do
    echo "Working on $file_name"
    convert -density 600 "$file_name" -resample 300 "${file_name}.png" || break
done


==> results/makeplot_jair.sh <==
#!/bin/bash

set -e

# WARNING: these timeouts must be made consistent with actual code
TIMEOUT=10800
PREFIX_PLOT="python3 -m asnets.scripts.cumulative_solved_plot --dims 2.5 2.5 \
--timeout $TIMEOUT"
# presentation plot just uses sans serif fonts, bigger lines, etc.
PREFIX_PRES_PLOT="python3 -m asnets.scripts.cumulative_solved_plot \
--dims 4 4 --timeout $TIMEOUT --presentation"
PREFIX_TABLE="python3 -m asnets.scripts.coverage_table --timeout $TIMEOUT"

mkdir -p prob-figures det-figures

# the repeated cmd() thing is a stupid function hack so that I don't have to
# list all the files twice (once for table, once for plot)

# cmd() {
#     short_name=parking
#     echo "Working on $short_name"
#     # $PREFIX_PLOT --title "Parking" --save det-figures/${short_name}.pdf \
#     #              --assume-det "$@"
#     # $PREFIX_PRES_PLOT --title "Parking" --save det-figures/${short_name}-pres.pdf "$@"
#     $PREFIX_TABLE --save det-figures/${short_name}.tex --max-size ${max_size} \
#                   --assume-det "$@"
# }
# cmd \
#     "ASNets":asnets/results-experiments.det_parking-experiments.actprop_2l_fd-2019-05-30.json \
#     "ASNets (no LM)":asnets/results-experiments.det_parking-experiments.actprop_2l_fd_no_lmcut-2019-04-13.json \
#     "ASNets (PE)":asnets/results-experiments.det_parking-experiments.actprop_2l_fd_pe-2019-05-30.json \
#     "A* (adm.)":det-bl/det:parking-typed:astar-lmcut.json \
#     "A* (inadm.)":det-bl/det:parking-typed:astar-lmcount.json \
#     "GBF (adm.)":det-bl/det:parking-typed:gbf-lmcut.json \
#     "LAMA-2011":det-bl/det:parking-typed:lama-2011.json \
#     "LAMA-first":det-bl/det:parking-typed:lama-first.json

# cmd() {
#     short_name=sokoban
#     echo "Working on $short_name"
#     # $PREFIX_PLOT --title "Sokoban" --save det-figures/${short_name}.pdf \
#     #                   --assume-det "$@"
#     # $PREFIX_PRES_PLOT --title "Sokoban" --save det-figures/${short_name}-pres.pdf "$@"
#     $PREFIX_TABLE --save det-figures/${short_name}.tex --max-size ${max_size} \
#                   --assume-det "$@"
# }
# cmd \
#     "ASNets":asnets/results-experiments.det_sokoban-experiments.actprop_3l_fd-2019-07-01.json \
#     "ASNets (no LM)":asnets/results-experiments.det_sokoban-experiments.actprop_3l_fd_no_lmcut-2019-07-01.json \
#     "ASNets (PE)":asnets/results-experiments.det_sokoban-experiments.actprop_3l_fd_pe-2019-07-01.json \
#     "A* (adm.)":det-bl/det:sokoban-typed:astar-lmcut.json \
#     "A* (inadm.)":det-bl/det:sokoban-typed:astar-lmcount.json \
#     "GBF (adm.)":det-bl/det:sokoban-typed:gbf-lmcut.json \
#     "LAMA-2011":det-bl/det:sokoban-typed:lama-2011.json \
#     "LAMA-first":det-bl/det:sokoban-typed:lama-first.json

# cmd() {
#     short_name=n-puzzle
#     echo "Working on $short_name"
#     # $PREFIX_PRES_PLOT --title "N-Puzzle" --save prob-figures/${short_name}-pres.pdf "$@"
#     $PREFIX_TABLE --save det-figures/${short_name}.tex --max-size ${max_size} \
#                   --assume-det "$@"
# }
# cmd \
#     "ASNets":asnets/results-experiments.det_n_puzzle-experiments.actprop_3l_fd-2019-07-01.json \
#     "ASNets (PE)":asnets/results-experiments.det_n_puzzle-experiments.actprop_3l_fd_pe-2019-07-01.json
#     # "A* (adm.)":det-bl/det:n-puzzle-typed:astar-lmcut.json \
#     # "A* (inadm.)":det-bl/det:n-puzzle-typed:astar-lmcount.json \
#     # "GBF (adm.)":det-bl/det:n-puzzle-typed:gbf-lmcut.json \
#     # "LAMA-2011":det-bl/det:n-puzzle-typed:lama-2011.json \
#     # "LAMA-first":det-bl/det:n-puzzle-typed:lama-first.json

cmd() {
    short_name=gold-miner
    echo "Working on $short_name"
    # $PREFIX_PLOT --title "Gold Miner" --save det-figures/${short_name}-paper.pdf \
    #              --xmax 14400 --no-legend "$@"
    $PREFIX_TABLE --save det-figures/${short_name}.tex --assume-det "$@"
}
cmd \
    "ASNets":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:gold-miner-typed:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:gold-miner-typed:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:gold-miner-typed:gbf-lmcut.json \
    "LAMA-2011":det-bl/det:gold-miner-typed:lama-2011.json \
    "LAMA-first":det-bl/det:gold-miner-typed:lama-first.json

# w/o LAMA-2011
cmd() {
    short_name=gold-miner
    $PREFIX_PLOT --title "Gold Miner" --save det-figures/${short_name}-paper.pdf \
                 --xmax 14400 --no-legend "$@"
}
cmd \
    "ASNets":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:gold-miner-typed:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:gold-miner-typed:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:gold-miner-typed:gbf-lmcut.json \
    "LAMA-first":det-bl/det:gold-miner-typed:lama-first.json

cmd() {
    short_name=matching-bw
    echo "Working on $short_name"
    # $PREFIX_PLOT --title "Matching BW" --save det-figures/${short_name}-paper.pdf \
    #              --xmax 14400 --no-legend "$@"
    $PREFIX_TABLE --save det-figures/${short_name}.tex --assume-det "$@"
}
cmd \
    "ASNets":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:matching-bw-typed:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:matching-bw-typed:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:matching-bw-typed:gbf-lmcut.json \
    "LAMA-2011":det-bl/det:matching-bw-typed:lama-2011.json \
    "LAMA-first":det-bl/det:matching-bw-typed:lama-first.json

# w/o LAMA-2011
cmd() {
    short_name=matching-bw
    echo "Working on $short_name"
    $PREFIX_PLOT --title "Matching BW" --save det-figures/${short_name}-paper.pdf \
                 --xmax 14400 --no-legend "$@"
}
cmd \
    "ASNets":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:matching-bw-typed:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:matching-bw-typed:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:matching-bw-typed:gbf-lmcut.json \
    "LAMA-first":det-bl/det:matching-bw-typed:lama-first.json

cmd_pres() {
    short_name=blocks
    echo "Working on $short_name"
    # $PREFIX_PLOT --title "Blocksworld" --save det-figures/${short_name}-paper.pdf \
    #              --xmax 30000 "$@"
    $PREFIX_TABLE --save det-figures/${short_name}.tex --assume-det "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:blocks:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:blocks:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:blocks:gbf-lmcut.json \
    "LAMA-2011":det-bl/det:blocks:lama-2011.json \
    "LAMA-first":det-bl/det:blocks:lama-first.json

# w/o LAMA-2011
cmd_pres() {
    short_name=blocks
    $PREFIX_PLOT --title "Blocksworld" --save det-figures/${short_name}-paper.pdf \
                 --xmax 30000 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (adm.)":det-bl/det:blocks:astar-lmcut.json \
    "A* (inadm.)":det-bl/det:blocks:astar-lmcount.json \
    "GBF (adm.)":det-bl/det:blocks:gbf-lmcut.json \
    "LAMA-first":det-bl/det:blocks:lama-first.json

cmd() {
    short_name=cn
    num="$1"; shift
    echo "Working on $short_name"
    $PREFIX_PLOT --title "CosaNostra" --save prob-figures/${short_name}-paper.pdf \
                 --xmax 1800 --no-legend "$@"
    $PREFIX_TABLE --save prob-figures/${short_name}-${num}.tex "$@"
}
# split tables
cmd 1 \
    "ASNets":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.cosanostra-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_pe-2019-07-18.json
cmd 2 \
    "LRTDP":prob-bl/cosanostra-n-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/cosanostra-n-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/cosanostra-n-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/cosanostra-n-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json
# full table
cmd 0 \
    "ASNets":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.cosanostra-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/cosanostra-n-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/cosanostra-n-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/cosanostra-n-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/cosanostra-n-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json

cmd() {
    short_name=exbw
    echo "Working on $short_name"
    num="$1"; shift
    $PREFIX_PLOT --title "Expl. Blocksworld" --save prob-figures/${short_name}-paper.pdf \
                 --xmax 14400 --no-legend "$@"
    out_tex="prob-figures/${short_name}-${num}.tex"
    $PREFIX_TABLE --save "$out_tex" "$@"
    # simplify names
    sed -i -e 's/ex-bw-.*n\([0-9]\+\)-s0*\([0-9]\+\)-.* /ex-bw-b\1-s\2 /' "$out_tex"
}
cmd 1 \
    "ASNets":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json
cmd 2 \
    "LRTDP":prob-bl/ex-bw-test-n-s-r-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/ex-bw-test-n-s-r-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json
cmd 0 \
    "ASNets":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/ex-bw-test-n-s-r-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/ex-bw-test-n-s-r-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json

cmd() {
    short_name=ttw
    max_size=20
    echo "Working on $short_name"
    num="$1"; shift
    $PREFIX_PLOT --title "Triangle Tireworld" --save prob-figures/${short_name}-paper.pdf \
                 --xmax 3600 --max-size ${max_size} "$@"
    $PREFIX_TABLE --save prob-figures/${short_name}-${num}.tex --max-size ${max_size} "$@"
}
cmd 1 \
    "ASNets":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_pe-2019-07-18.json
cmd 2 \
    "LRTDP":prob-bl/triangle-tire-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/triangle-tire-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/triangle-tire-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/triangle-tire-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json
cmd 0 \
    "ASNets":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/triangle-tire-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/triangle-tire-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/triangle-tire-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/triangle-tire-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json

cmd() {
    short_name=pbw
    echo "Working on $short_name"
    num="$1"; shift
    $PREFIX_PLOT --title "Prob. Blocksworld" --save prob-figures/${short_name}-paper.pdf \
                 --xmax 14400 --no-legend "$@"
    out_tex="prob-figures/${short_name}-${num}.tex"
    $PREFIX_TABLE --save "$out_tex" "$@"
    # simplify redundant problem names
    sed -i -e 's/prob_bw_\([0-9]\+\)_.*_es\([0-9]\+\)_.* /prob-bw-b\1-s\2 /' "$out_tex"
}
cmd 1 \
    "ASNets":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json
cmd 2 \
    "LRTDP":prob-bl/prob_bw_-_n-_es-_r-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/prob_bw_-_n-_es-_r-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/prob_bw_-_n-_es-_r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/prob_bw_-_n-_es-_r-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json
cmd 0 \
    "ASNets":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/prob_bw_-_n-_es-_r-glrtdp:h-add:t10800s.json \
    "LRTDP (adm.)":prob-bl/prob_bw_-_n-_es-_r-glrtdp:lm-cut:t10800s.json \
    "SSiPP":prob-bl/prob_bw_-_n-_es-_r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json \
    "SSiPP (adm.)":prob-bl/prob_bw_-_n-_es-_r-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json


########## EXTRA SCRIPTS FOR PRESENTATION PLOTS ##########


cmd_pres() {
    short_name=gold-miner
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Gold Miner" --save det-figures/${short_name}-pres.pdf \
                      --xmax 25000 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_gold_miner-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (inadm.)":det-bl/det:gold-miner-typed:astar-lmcount.json \
    "LAMA-first":det-bl/det:gold-miner-typed:lama-first.json


cmd_pres() {
    short_name=matching-bw
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Matching BW" --save det-figures/${short_name}-pres.pdf \
                      --xmax 30000 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_matching_bw_custom-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (inadm.)":det-bl/det:matching-bw-typed:astar-lmcount.json \
    "LAMA-first":det-bl/det:matching-bw-typed:lama-first.json


cmd_pres() {
    short_name=blocks
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Blocksworld" --save det-figures/${short_name}-pres.pdf \
                      --xmax 30000 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.det_blocksworld-experiments.actprop_2l_fd_pe-2019-07-18.json \
    "A* (inadm.)":det-bl/det:blocks:astar-lmcount.json \
    "LAMA-first":det-bl/det:blocks:lama-first.json

cmd_pres() {
    short_name=cn
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "CosaNostra" --save prob-figures/${short_name}-pres.pdf \
                      --xmax 1700 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.cosanostra-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.cosanostra-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/cosanostra-n-glrtdp:h-add:t10800s.json \
    "SSiPP":prob-bl/cosanostra-n-ssipp:lrtdp:max_depth:3:h-add:t10800s.json

cmd_pres() {
    short_name=exbw
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Expl. Blocksworld" --save prob-figures/${short_name}-pres.pdf "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.ex_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/ex-bw-test-n-s-r-glrtdp:h-add:t10800s.json \
    "SSiPP":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json
# "LRTDP (adm.)":prob-bl/ex-bw-test-n-s-r-lrtdp:lm-cut:t10800s.json \
# "SSiPP (adm.)":prob-bl/ex-bw-test-n-s-r-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json

cmd_pres() {
    short_name=ttw
    max_size=20
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Triangle Tireworld" --save prob-figures/${short_name}-pres.pdf \
                --xmax 3000 --max-size ${max_size} "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.triangle_tireworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/triangle-tire-glrtdp:h-add:t10800s.json \
    "SSiPP":prob-bl/triangle-tire-ssipp:lrtdp:max_depth:3:lm-cut:t10800s.json

cmd_pres() {
    short_name=pbw
    echo "Working on $short_name"
    $PREFIX_PRES_PLOT --title "Prob. Blocksworld" --save prob-figures/${short_name}-pres.pdf \
                      --xmax 12000 "$@"
}
cmd_pres \
    "ASNets":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add-2019-07-18.json \
    "ASNets (adm.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l-2019-07-18.json \
    "ASNets (no h.)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_no_heur_feats-2019-07-23.json \
    "ASNets (PE)":asnets/results-experiments.prob_blocksworld-experiments.actprop_2l_h_add_pe-2019-07-18.json \
    "LRTDP":prob-bl/prob_bw_-_n-_es-_r-glrtdp:h-add:t10800s.json \
    "SSiPP":prob-bl/prob_bw_-_n-_es-_r-ssipp:lrtdp:max_depth:3:h-add:t10800s.json

